Optimal proposals for Approximate Bayesian Computation

We derive the optimal proposal density for Approximate Bayesian Computation (ABC) using Sequential Monte Carlo (SMC) (or Population Monte Carlo, PMC). The criterion for optimality is that the SMC/PMC-ABC sampler maximise the effective number of samples per parameter proposal. The optimal proposal density represents the optimal trade-off between favoring high acceptance rate and reducing the variance of the importance weights of accepted samples. We discuss two convenient approximations of this proposal and show that the optimal proposal density gives a significant boost in the expected sampling efficiency compared to standard kernels that are in common use in the ABC literature, especially as the number of parameters increases.

==> cauchy.py <==
import numpy as np
from scipy.stats import multivariate_normal
import time

def gaussian_prior(theta, prior_args):

    mean = prior_args[0]
    C = prior_args[1]
    return multivariate_normal.pdf(theta, mean=mean, cov=C)

def gaussian_prior_draw(prior_args):
    
    mean = prior_args[0]
    C = prior_args[1]
    return multivariate_normal.rvs(mean=mean, cov=C)

def truncated_gaussian_prior_draw(prior_args):

    mean = prior_args[0]
    C = prior_args[1]
    lower = prior_args[2]
    upper = prior_args[3]
    
    # While outside possible range
    P = 0
    while P == 0:
        x = gaussian_prior_draw([mean, C])
        P = flat_prior(x, [lower, upper])
    return x

def truncated_gaussian_prior(theta, prior_args):

    mean = prior_args[0]
    C = prior_args[1]
    lower = prior_args[2]
    upper = prior_args[3]
    return multivariate_normal.pdf(theta, mean=mean, cov=C)*flat_prior(theta, [lower, upper])

def flat_prior(theta, prior_args):
    
    lower = prior_args[0]
    upper = prior_args[1]
    
    # Test each parameter against prior limits
    for a in range(0, len(theta)):
        
        if theta[a] > upper[a] or theta[a] < lower[a]:
            return 0
        
    return np.prod(upper-lower)

def flat_prior_draw(prior_args):
    
    lower = prior_args[0]
    upper = prior_args[1]
    
    return np.random.uniform(low=lower, high=upper)

def compute_weights(S1, S0, C, weights, prior, prior_args):
    
    w = np.zeros(len(S0))
    for i in range(0, len(S0)):
        w[i] = prior(S1[i,:], prior_args)/sum(weights*multivariate_normal.pdf(S0, mean=S1[i,:], cov=C))

    # Normalize the weights
    w = w/sum(w)
    
    return w

##########################################################################################################################################################################


def pmc_abc_fi(data, npar, simulation, sim_args, distance, distance_args, prior, prior_draw, prior_args, nparticles, N, MLE, Finv, root_dir, run_name):
    
    # Open the output files
    f = open('{}/{}_output.dat'.format(root_dir, run_name), 'w')
    fK = open('{}/{}_K.dat'.format(root_dir, run_name), 'w')

    # ABC set-up parameters
    t = 0
    K = N
    
    # Particle system counter
    particle_system = 0
    
    # Holders for particle systems
    S0 = np.zeros((N, npar))
    S1 = np.zeros((N, npar))
    R = np.zeros((N))
    
    # Construct initial particle system
    print 'Building particle system {}...'.format(particle_system)
    f.write('Building particle system {}...\n'.format(particle_system))
    f.flush()
    
    for j in range(0, N):
        
        # Draw sample from prior
        S0[j,:] = truncated_gaussian_prior_draw([MLE, Finv, prior_args[0], prior_args[1]])
        
        # Generate mock data for parameter set
        d = simulation(S0[j,:], sim_args)
        
        # Compute distance for the mock data set
        R[j] = distance(d, data, distance_args)
    
    # Compute initial weights
    weights = np.ones(N)*1./N
    
    # Compute covariance matrix of the N-parameter sets
    C = np.cov(S0, rowvar = 0)/(N**(1./(npar+4.)))
    L = np.linalg.cholesky(C)
    
    # Start by setting a relatively small epsilon
    epsilon = np.percentile(R, 25)
    
    # Save current particle system
    np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S0)
    np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
    np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

    # Update particle system counter
    particle_system = particle_system + 1
    
    # Iterate through particle systems until convergence criterion is met
    while particle_system <= nparticles:
        
        print 'Building particle system {}...'.format(particle_system)
        f.write('Building particle system {}...\n'.format(particle_system))

        # Re-set K and accept
        K = 0
        accept = 0
        
        # Update time
        t = t+1
        
        while accept < N:
            
            # Sample parameter set from previous particle system (weighted)
            theta_0 = S0[ np.where(np.random.multinomial(pvals=weights, n = 1)==1)[0][0], :]
            
            # Draw parameter set from Gaussian centered on above with corresponding covariance
            theta = theta_0 + np.dot(L, np.random.normal(0, 1, npar))
            
            # Test against prior
            if prior(theta, prior_args) > 0:
                
                # Iterate K
                K = K+1
                
                # Simulate data
                d = simulation(theta, sim_args)
                
                # Calculate distance
                rho = distance(d, data, distance_args)
                
                # If it satisfies distance threshold, keep the parameter set
                if rho < epsilon:
                    S1[accept,:] = theta
                    R[accept] = rho
                    accept = accept + 1
    
        # Compute weights
        weights = compute_weights(S1, S0, C, weights, prior, prior_args)
        
        # Compute weighted covariance matrix
        C = np.cov(S1, aweights=weights, rowvar = 0)/(N**(1./(npar+4.)))
        L = np.linalg.cholesky(C)
        
        # Replace old particle system with new one for the next step
        S0 = np.copy(S1)
        
        # Calculate \epsilon_t as 75th percentile of t-1
        epsilon = np.percentile(R, 75)
        
        # Print convergence test to screen
        print 'K = {}, convergence = {}'.format(K, float(N)/float(K))
        f.write('K = {}, convergence = {}\n'.format(K, float(N)/float(K)))
        f.flush()
        
        fK.write('{}\n'.format(K))
        fK.flush()

        # Save the current particle system
        np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S1)
        np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
        np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

        # Update particle system counter
        particle_system = particle_system + 1

    # Close the output file
    f.close()
    fK.close()

    return S1, weights


##########################################################################################################################################################################

def pmc_abc(data, npar, simulation, sim_args, distance, distance_args, prior, prior_draw, prior_args, nparticles, N, M, root_dir, run_name):
    
    # Open the output file
    f = open('{}/{}_output.dat'.format(root_dir, run_name), 'w')
    fK = open('{}/{}_K.dat'.format(root_dir, run_name), 'w')

    # ABC set-up parameters
    t = 0
    K = N
    
    # Particle system counter
    particle_system = 0
    
    # Holders for particle systems
    S0 = np.zeros((N, npar))
    S1 = np.zeros((N, npar))
    R = np.zeros((N))
    first_particle_system = []
    
    # Construct initial particle system
    print 'Building particle system {}...'.format(particle_system)
    f.write('Building particle system {}...\n'.format(particle_system))
    f.flush()
    
    for j in range(0, M):

        # Draw sample from prior
        theta = prior_draw(prior_args)

        # Generate mock data for parameter set
        d = simulation(theta, sim_args)

        # Compute distance for the mock data set
        rho = distance(d, data, distance_args)

        # Put into particle system
        first_particle_system.append([theta, rho])

    # Sort the parameters by their distances and extract distances and 
    first_particle_system = sorted(first_particle_system, key=lambda x : x[1])

    # Keep the best N parameter sets
    S0 = np.array([row[0] for row in first_particle_system])[0:N]
    R = np.array([row[1] for row in first_particle_system])[0:N]
    
    # Compute initial weights
    weights = np.ones(N)*1./N
    
    # Compute covariance matrix of the N-parameter sets
    C = np.cov(S0, rowvar = 0)/(N**(1./(npar+4.)))
    L = np.linalg.cholesky(C)
    
    # Start by setting a relatively small epsilon
    epsilon = np.percentile(R, 25)
    
    # Save current particle system
    np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S0)
    np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
    np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

    # Update particle system counter
    particle_system = particle_system + 1
    
    # Iterate through particle systems until convergence criterion is met
    while particle_system <= nparticles:
        
        print 'Building particle system {}...'.format(particle_system)
        f.write('Building particle system {}...\n'.format(particle_system))

        # Re-set K and accept
        K = 0
        accept = 0
        
        # Update time
        t = t+1
        
        while accept < N:
            
            # Sample parameter set from previous particle system (weighted)
            theta_0 = S0[ np.where(np.random.multinomial(pvals=weights, n = 1)==1)[0][0], :]
            
            # Draw parameter set from Gaussian centered on above with corresponding covariance
            theta = theta_0 + np.dot(L, np.random.normal(0, 1, npar))
            
            # Test against prior
            if prior(theta, prior_args) > 0:
                
                # Iterate K
                K = K+1
                
                # Simulate data
                d = simulation(theta, sim_args)
                
                # Calculate distance
                rho = distance(d, data, distance_args)
                
                # If it satisfies distance threshold, keep the parameter set
                if rho < epsilon:
                    S1[accept,:] = theta
                    R[accept] = rho
                    accept = accept + 1
    
        # Compute weights
        weights = compute_weights(S1, S0, C, weights, prior, prior_args)
        
        # Compute weighted covariance matrix
        C = np.cov(S1, aweights=weights, rowvar = 0)/(N**(1./(npar+4.)))
        L = np.linalg.cholesky(C)
        
        # Replace old particle system with new one for the next step
        S0 = np.copy(S1)
        
        # Calculate \epsilon_t as 75th percentile of t-1
        epsilon = np.percentile(R, 75)
        
        # Print convergence test to screen
        print 'K = {}, convergence = {}'.format(K, float(N)/float(K))
        f.write('K = {}, convergence = {}\n'.format(K, float(N)/float(K)))
        f.flush()
        
        # Write K to file
        fK.write('{}\n'.format(K))
        fK.flush()

        # Save the current particle system
        np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S1)
        np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
        np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

        # Update particle system counter
        particle_system = particle_system + 1

    # Close the output file
    f.close()
    fK.close()

    return S1, weights

##########################################################################################################################################################################

def pmc_abc_fi_aw(data, npar, simulation, sim_args, distance, distance_args, prior, prior_draw, prior_args, limits, nparticles, N, MLE, Finv, root_dir, run_name):
    
    # Open the output file
    f = open('{}/{}_output.dat'.format(root_dir, run_name), 'w')
    fK = open('{}/{}_K.dat'.format(root_dir, run_name), 'w')

    # ABC set-up parameters
    t = 0
    K = N
    
    # Particle system counter
    particle_system = 0
    
    # Holders for particle systems
    S0 = np.zeros((N, npar))
    S1 = np.zeros((N, npar))
    R = np.zeros((N))
    D = np.zeros((N, len(data)))
    
    # Construct initial particle system
    print 'Building particle system {}...'.format(particle_system)
    f.write('Building particle system {}...\n'.format(particle_system))
    f.flush()
    
    for j in range(0, N):
        
        # Draw sample from prior
        S0[j,:] = truncated_gaussian_prior_draw([MLE, 2*Finv, limits[0], limits[1]])
        
        # Generate mock data for parameter set
        d = simulation(S0[j,:], sim_args)
        
        # Compute distance for the mock data set
        R[j] = distance(d, data, distance_args)
    
        # Save the data
        D[j,:] = d
    
    # Compute initial weights
    weights = np.ones(N)*1./N
    
    # Compute the data covariance kernel
    #Q = np.cov(D, rowvar = 0)/(N**(1./(4.+npar)))
    Q = 2*np.cov(D, rowvar = 0)
    
    # Update the weights
    v = weights*multivariate_normal.pdf(D, mean=data, cov=Q)
    v = v/sum(v)
    
    # Compute covariance matrix of the N-parameter sets
    #C = np.cov(S0, rowvar = 0)/(N**(1./(npar+4.)))
    C = 2*np.cov(S0, rowvar = 0)
    L = np.linalg.cholesky(C)
    
    # Save current particle system
    np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S0)
    np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
    np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

    # Update particle system counter
    particle_system = particle_system + 1
    
    # Calculate \epsilon_t as 75th percentile of t-1
    epsilon = np.percentile(R, 25)
    
    # Iterate through particle systems until convergence criterion is met
    while particle_system <= nparticles:
        
        print 'Building particle system {}...'.format(particle_system)
        f.write('Building particle system {}...\n'.format(particle_system))

        # Re-set K and accept
        K = 0
        accept = 0
        
        # Update time
        t = t+1
        
        # Calculate \epsilon_t as 75th percentile of t-1
        epsilon = np.percentile(R, 75)
        
        while accept < N:
            
            # Sample parameter set from previous particle system (weighted)
            theta_0 = S0[ np.where(np.random.multinomial(pvals=v, n = 1)==1)[0][0], :]
            
            # Draw parameter set from Gaussian centered on above with corresponding covariance
            theta = theta_0 + np.dot(L, np.random.normal(0, 1, npar))
            
            # Test against prior
            if prior(theta, prior_args) > 0:
                
                # Iterate K
                K = K+1
                
                # Simulate data
                d = simulation(theta, sim_args)
                
                # Calculate distance
                rho = distance(d, data, distance_args)
                
                # If it satisfies distance threshold, keep the parameter set
                if rho < epsilon:
                    S1[accept,:] = theta
                    R[accept] = rho
                    D[accept,:] = d
                    accept = accept + 1
    
        # Compute weights
        weights = compute_weights(S1, S0, C, weights, prior, prior_args)
        
        # Compute weighted covariance matrix
        #C = np.cov(S1, aweights=weights, rowvar = 0)/(N**(1./(npar+4.)))
        C = 2*np.cov(S1, aweights=weights, rowvar = 0)
        L = np.linalg.cholesky(C)
        
        # Compute the data covariance kernel
        #Q = np.cov(D, aweights=weights, rowvar = 0)/(N**(1./(4.+npar)))
        Q = 2*np.cov(D, aweights=weights, rowvar = 0)

        # Update the weights
        v = weights*multivariate_normal.pdf(D, mean=data, cov=Q)
        v = v/sum(v)
        
        # Replace old particle system with new one for the next step
        S0 = np.copy(S1)
        
        # Print convergence test to screen
        print 'K = {}, convergence = {}'.format(K, float(N)/float(K))
        f.write('K = {}, convergence = {}\n'.format(K, float(N)/float(K)))
        f.flush()

        # Write K to file
        fK.write('{}\n'.format(K))
        fK.flush()

        # Save the current particle system
        np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S1)
        np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
        np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

        # Update particle system counter
        particle_system = particle_system + 1

    # Close the output file
    f.close()
    fK.close()

    return S1, weights

##########################################################################################################################################################################

def pmc_abc_aw(data, npar, simulation, sim_args, distance, distance_args, prior, prior_draw, prior_args, nparticles, N, M,root_dir, run_name):
    
    # Open the output file
    f = open('{}/{}_output.dat'.format(root_dir, run_name), 'w')
    fK = open('{}/{}_K.dat'.format(root_dir, run_name), 'w')

    # ABC set-up parameters
    t = 0
    K = N
    
    # Particle system counter
    particle_system = 0
    
    # Holders for particle systems
    S0 = np.zeros((N, npar))
    S1 = np.zeros((N, npar))
    R = np.zeros((N))
    D = np.zeros((N, len(data)))
    first_particle_system = []
    
    # Construct initial particle system
    print 'Building particle system {}...'.format(particle_system)
    f.write('Building particle system {}...\n'.format(particle_system))
    f.flush()
    
    for j in range(0, M):

        # Draw sample from prior
        theta = prior_draw(prior_args)

        # Generate mock data for parameter set
        d = simulation(theta, sim_args)

        # Compute distance for the mock data set
        rho = distance(d, data, distance_args)

        # Put into particle system
        first_particle_system.append([theta, rho, d])

    # Sort the parameters by their distances and extract distances and 
    first_particle_system = sorted(first_particle_system, key=lambda x : x[1])

    # Keep the best N parameter sets
    S0 = np.array([row[0] for row in first_particle_system])[0:N]
    R = np.array([row[1] for row in first_particle_system])[0:N]
    D = np.array([row[2] for row in first_particle_system])[0:N]

    # Compute the data covariance kernel
    Q = np.cov(D, rowvar = 0)/(N**(1./(4.+npar)))
    
    # Update the weights
    weights = np.ones(N)*1./N
    v = weights*multivariate_normal.pdf(D, mean=data, cov=Q)
    v = v/sum(v)
    
    # Compute covariance matrix of the N-parameter sets
    C = np.cov(S0, rowvar = 0)/(N**(1./(npar+4.)))
    L = np.linalg.cholesky(C)
    
    # Start by setting a relatively small epsilon
    epsilon = np.percentile(R, 25)
    
    # Save current particle system
    np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S0)
    np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
    np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

    # Update particle system counter
    particle_system = particle_system + 1
    
    # Iterate through particle systems until convergence criterion is met
    while particle_system <= nparticles:
        
        print 'Building particle system {}...'.format(particle_system)
        f.write('Building particle system {}...\n'.format(particle_system))

        # Re-set K and accept
        K = 0
        accept = 0
        
        # Update time
        t = t+1
        
        # Calculate \epsilon_t as 75th percentile of t-1
        epsilon = np.percentile(R, 75)
        
        while accept < N:
            
            # Sample parameter set from previous particle system (weighted)
            theta_0 = S0[ np.where(np.random.multinomial(pvals=v, n = 1)==1)[0][0], :]
            
            # Draw parameter set from Gaussian centered on above with corresponding covariance
            theta = theta_0 + np.dot(L, np.random.normal(0, 1, npar))
            
            # Test against prior
            if prior(theta, prior_args) > 0:
                
                # Iterate K
                K = K+1
                
                # Simulate data
                d = simulation(theta, sim_args)
                
                # Calculate distance
                rho = distance(d, data, distance_args)
                
                # If it satisfies distance threshold, keep the parameter set
                if rho < epsilon:
                    S1[accept,:] = theta
                    R[accept] = rho
                    D[accept,:] = d
                    accept = accept + 1
    
        # Compute weights
        weights = compute_weights(S1, S0, C, weights, prior, prior_args)
        
        # Compute weighted covariance matrix
        C = np.cov(S1, aweights=weights, rowvar = 0)/(N**(1./(npar+4.)))
        L = np.linalg.cholesky(C)
        
        # Compute the data covariance kernel
        Q = np.cov(D, aweights=weights, rowvar = 0)/(N**(1./(4.+npar)))
        
        # Update the weights
        v = weights*multivariate_normal.pdf(D, mean=data, cov=Q)
        v = v/sum(v)
        
        # Replace old particle system with new one for the next step
        S0 = np.copy(S1)
        
        # Print convergence test to screen
        print 'K = {}, convergence = {}'.format(K, float(N)/float(K))
        f.write('K = {}, convergence = {}\n'.format(K, float(N)/float(K)))
        f.flush()

        # Write K to file
        fK.write('{}\n'.format(K))
        fK.flush()

        # Save the current particle system
        np.savetxt('{}/{}_samples_PS{}.dat'.format(root_dir, run_name, particle_system), S1)
        np.savetxt('{}/{}_weights_PS{}.dat'.format(root_dir, run_name, particle_system), weights)
        np.savetxt('{}/{}_distances_PS{}.dat'.format(root_dir, run_name, particle_system), R)

        # Update particle system counter
        particle_system = particle_system + 1

    # Close the output file
    f.close()
    fK.close()

    return S1, weights


